Probing the equilibration of the QCD matter created in heavy-ion collisions with dileptons

A systematic study of intermediate invariant mass dilepton production in Pb+Pb collisions at $\sqrt{s_{NN}} = 5.02$ TeV is performed, using next-to-leading-order (NLO) thermal QCD dilepton emission rates with a multistage dynamical approach which includes event-by-event IP-Glasma initial conditions, relativistic viscous fluid dynamics, and a hadronic afterburner. Considering dilepton yield and anisotropic flow, special attention is paid to the out-of-equilibrium aspects, both thermal and chemical, and to the contribution of the Drell-Yan process. The relative contribution of each of those different channels to dilepton observables is calculated and discussed.

==> run.sh <==
#!/bin/sh
latex Kompost_dilepton
bibtex Kompost_dilepton
latex Kompost_dilepton
latex Kompost_dilepton
dvipdf Kompost_dilepton

